Maximally entangled real states and SLOCC invariants: the 3-qutrit case

The absolute values of polynomial SLOCC invariants (which always vanish on separable states) can be seen as measures of entanglement. We study the case of real 3-qutrit systems and discover a new set of maximally entangled states (from the point of view of maximizing the hyperdeterminant). We also study the basic fundamental invariants and find real 3-qutrit states that maximize their absolute values. It is notable that the Aharonov state is a simultaneous maximizer for all 3 fundamental invariants. We also study the evaluation of these invariants on random real 3-qutrit systems and analyze their behavior using histograms and level-set plots. Finally, we show how to evaluate these invariants on any 3-qutrit state using basic matrix operations.

==> anc/333_matrices.m2 <==
restart
Z = QQ[z_(0,0,0)..z_(2,2,2)]
K = matrix {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(2,2,2), z_(2,2,1), -z_(2,2,0), z_(2,1,2), -z_(2,1,1), z_(2,1,0), -z_(2,0,2), z_(2,0,1), -z_(2,0,0), z_(1,2,2), -z_(1,2,1), z_(1,2,0), -z_(1,1,2), z_(1,1,1), -z_(1,1,0), z_(1,0,2), -z_(1,0,1), z_(1,0,0), 2*z_(0,2,2), -2*z_(0,2,1), 2*z_(0,2,0), -2*z_(0,1,2), 2*z_(0,1,1), -2*z_(0,1,0), 2*z_(0,0,2), -2*z_(0,0,1), 2*z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*z_(2,2,2), -2*z_(2,2,1), 2*z_(2,2,0), -2*z_(2,1,2), 2*z_(2,1,1), -2*z_(2,1,0), 2*z_(2,0,2), -2*z_(2,0,1), 2*z_(2,0,0), z_(1,2,2), -z_(1,2,1), z_(1,2,0), -z_(1,1,2), z_(1,1,1), -z_(1,1,0), z_(1,0,2), -z_(1,0,1), z_(1,0,0), -z_(0,2,2), z_(0,2,1), -z_(0,2,0), z_(0,1,2), -z_(0,1,1), z_(0,1,0), -z_(0,0,2), z_(0,0,1), -z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), z_(2,2,0), -z_(2,1,2), z_(2,1,1), -z_(2,1,0), -2*z_(2,0,2), 2*z_(2,0,1), -2*z_(2,0,0), -z_(1,2,2), z_(1,2,1), -z_(1,2,0), z_(1,1,2), -z_(1,1,1), z_(1,1,0), 2*z_(1,0,2), -2*z_(1,0,1), 2*z_(1,0,0), z_(0,2,2), -z_(0,2,1), z_(0,2,0), -z_(0,1,2), z_(0,1,1), -z_(0,1,0), -2*z_(0,0,2), 2*z_(0,0,1), -2*z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*z_(2,2,2), 2*z_(2,2,1), -2*z_(2,2,0), -z_(2,1,2), z_(2,1,1), -z_(2,1,0), z_(2,0,2), -z_(2,0,1), z_(2,0,0), 2*z_(1,2,2), -2*z_(1,2,1), 2*z_(1,2,0), z_(1,1,2), -z_(1,1,1), z_(1,1,0), -z_(1,0,2), z_(1,0,1), -z_(1,0,0), -2*z_(0,2,2), 2*z_(0,2,1), -2*z_(0,2,0), -z_(0,1,2), z_(0,1,1), -z_(0,1,0), z_(0,0,2), -z_(0,0,1), z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(2,2,2), z_(2,2,1), 2*z_(2,2,0), z_(2,1,2), -z_(2,1,1), -2*z_(2,1,0), -z_(2,0,2), z_(2,0,1), 2*z_(2,0,0), z_(1,2,2), -z_(1,2,1), -2*z_(1,2,0), -z_(1,1,2), z_(1,1,1), 2*z_(1,1,0), z_(1,0,2), -z_(1,0,1), -2*z_(1,0,0), -z_(0,2,2), z_(0,2,1), 2*z_(0,2,0), z_(0,1,2), -z_(0,1,1), -2*z_(0,1,0), -z_(0,0,2), z_(0,0,1), 2*z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*z_(2,2,2), z_(2,2,1), -z_(2,2,0), -2*z_(2,1,2), -z_(2,1,1), z_(2,1,0), 2*z_(2,0,2), z_(2,0,1), -z_(2,0,0), -2*z_(1,2,2), -z_(1,2,1), z_(1,2,0), 2*z_(1,1,2), z_(1,1,1), -z_(1,1,0), -2*z_(1,0,2), -z_(1,0,1), z_(1,0,0), 2*z_(0,2,2), z_(0,2,1), -z_(0,2,0), -2*z_(0,1,2), -z_(0,1,1), z_(0,1,0), 2*z_(0,0,2), z_(0,0,1), -z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(0,2,2), 3*z_(0,2,1), -3*z_(0,2,0), 3*z_(0,1,2), -3*z_(0,1,1), 3*z_(0,1,0), -3*z_(0,0,2), 3*z_(0,0,1), -3*z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(0,2,2), -3*z_(0,2,1), 3*z_(0,2,0), -3*z_(0,1,2), 3*z_(0,1,1), -3*z_(0,1,0), 3*z_(0,0,2), -3*z_(0,0,1), 3*z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(1,2,2), -3*z_(1,2,1), 3*z_(1,2,0), -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 3*z_(1,0,2), -3*z_(1,0,1), 3*z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(2,0,2), 3*z_(2,0,1), -3*z_(2,0,0), 0, 0, 0, 0, 0, 0, 3*z_(1,0,2), -3*z_(1,0,1), 3*z_(1,0,0), 0, 0, 0, 0, 0, 0, -3*z_(0,0,2), 3*z_(0,0,1), -3*z_(0,0,0), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,0,2), -3*z_(2,0,1), 3*z_(2,0,0), 0, 0, 0, 0, 0, 0, -3*z_(1,0,2), 3*z_(1,0,1), -3*z_(1,0,0), 0, 0, 0, 0, 0, 0, 3*z_(0,0,2), -3*z_(0,0,1), 3*z_(0,0,0), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,1,2), -3*z_(2,1,1), 3*z_(2,1,0), 0, 0, 0, 0, 0, 0, -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 0, 0, 0, 0, 0, 0, 3*z_(0,1,2), -3*z_(0,1,1), 3*z_(0,1,0), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(2,2,0), 0, 0, 3*z_(2,1,0), 0, 0, -3*z_(2,0,0), 0, 0, 3*z_(1,2,0), 0, 0, -3*z_(1,1,0), 0, 0, 3*z_(1,0,0), 0, 0, -3*z_(0,2,0), 0, 0, 3*z_(0,1,0), 0, 0, -3*z_(0,0,0), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,0), 0, 0, -3*z_(2,1,0), 0, 0, 3*z_(2,0,0), 0, 0, -3*z_(1,2,0), 0, 0, 3*z_(1,1,0), 0, 0, -3*z_(1,0,0), 0, 0, 3*z_(0,2,0), 0, 0, -3*z_(0,1,0), 0, 0, 3*z_(0,0,0), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,1), 0, 0, -3*z_(2,1,1), 0, 0, 3*z_(2,0,1), 0, 0, -3*z_(1,2,1), 0, 0, 3*z_(1,1,1), 0, 0, -3*z_(1,0,1), 0, 0, 3*z_(0,2,1), 0, 0, -3*z_(0,1,1), 0, 0, 3*z_(0,0,1), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(1,2,2), -3*z_(1,2,1), 3*z_(1,2,0), -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 3*z_(1,0,2), -3*z_(1,0,1), 3*z_(1,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,2), -3*z_(2,2,1), 3*z_(2,2,0), -3*z_(2,1,2), 3*z_(2,1,1), -3*z_(2,1,0), 3*z_(2,0,2), -3*z_(2,0,1), 3*z_(2,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(2,2,2), 3*z_(2,2,1), -3*z_(2,2,0), 3*z_(2,1,2), -3*z_(2,1,1), 3*z_(2,1,0), -3*z_(2,0,2), 3*z_(2,0,1), -3*z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,1,2), -3*z_(2,1,1), 3*z_(2,1,0), 0, 0, 0, 0, 0, 0, -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 0, 0, 0, 0, 0, 0, 3*z_(0,1,2), -3*z_(0,1,1), 3*z_(0,1,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,2), -3*z_(2,2,1), 3*z_(2,2,0), 0, 0, 0, 0, 0, 0, -3*z_(1,2,2), 3*z_(1,2,1), -3*z_(1,2,0), 0, 0, 0, 0, 0, 0, 3*z_(0,2,2), -3*z_(0,2,1), 3*z_(0,2,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(2,2,2), 3*z_(2,2,1), -3*z_(2,2,0), 0, 0, 0, 0, 0, 0, 3*z_(1,2,2), -3*z_(1,2,1), 3*z_(1,2,0), 0, 0, 0, 0, 0, 0, -3*z_(0,2,2), 3*z_(0,2,1), -3*z_(0,2,0), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,1), 0, 0, -3*z_(2,1,1), 0, 0, 3*z_(2,0,1), 0, 0, -3*z_(1,2,1), 0, 0, 3*z_(1,1,1), 0, 0, -3*z_(1,0,1), 0, 0, 3*z_(0,2,1), 0, 0, -3*z_(0,1,1), 0, 0, 3*z_(0,0,1)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,2), 0, 0, -3*z_(2,1,2), 0, 0, 3*z_(2,0,2), 0, 0, -3*z_(1,2,2), 0, 0, 3*z_(1,1,2), 0, 0, -3*z_(1,0,2), 0, 0, 3*z_(0,2,2), 0, 0, -3*z_(0,1,2), 0, 0, 3*z_(0,0,2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(2,2,2), 0, 0, 3*z_(2,1,2), 0, 0, -3*z_(2,0,2), 0, 0, 3*z_(1,2,2), 0, 0, -3*z_(1,1,2), 0, 0, 3*z_(1,0,2), 0, 0, -3*z_(0,2,2), 0, 0, 3*z_(0,1,2), 0, 0, -3*z_(0,0,2), 0}, {-z_(0,0,0), 0, z_(0,0,0), 0, -z_(0,0,0), 0, -z_(1,0,0), -z_(2,0,0), 0, -z_(0,1,0), -z_(0,2,0), 0, -z_(0,0,1), -z_(0,0,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,0,1), 0, z_(0,0,1), 0, z_(0,0,1), z_(0,0,1), -z_(1,0,1), -z_(2,0,1), 0, -z_(0,1,1), -z_(0,2,1), 0, 0, 0, -z_(0,0,2), 0, 0, 0, 0, 0, 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,0,2), 0, z_(0,0,2), 0, 0, -z_(0,0,2), -z_(1,0,2), -z_(2,0,2), 0, -z_(0,1,2), -z_(0,2,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,0,0), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,1,0), 0, -z_(0,1,0), -z_(0,1,0), -z_(0,1,0), 0, -z_(1,1,0), -z_(2,1,0), 0, 0, 0, -z_(0,2,0), -z_(0,1,1), -z_(0,1,2), 0, 0, 0, 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,1,1), 0, -z_(0,1,1), -z_(0,1,1), z_(0,1,1), z_(0,1,1), -z_(1,1,1), -z_(2,1,1), 0, 0, 0, -z_(0,2,1), 0, 0, -z_(0,1,2), 0, 0, 0, -z_(0,0,1), 0, 0, -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,1,2), 0, -z_(0,1,2), -z_(0,1,2), 0, -z_(0,1,2), -z_(1,1,2), -z_(2,1,2), 0, 0, 0, -z_(0,2,2), 0, 0, 0, 0, 0, 0, -z_(0,0,2), 0, 0, 0, -z_(0,1,0), -z_(0,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,2,0), 0, 0, z_(0,2,0), -z_(0,2,0), 0, -z_(1,2,0), -z_(2,2,0), 0, 0, 0, 0, -z_(0,2,1), -z_(0,2,2), 0, 0, 0, 0, 0, -z_(0,0,0), -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,2,1), 0, 0, z_(0,2,1), z_(0,2,1), z_(0,2,1), -z_(1,2,1), -z_(2,2,1), 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, 0, 0, 0, -z_(0,0,1), -z_(0,1,1), -z_(0,2,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,2,2), 0, 0, z_(0,2,2), 0, -z_(0,2,2), -z_(1,2,2), -z_(2,2,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,0,2), -z_(0,1,2), 0, -z_(0,2,0), -z_(0,2,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,0,0), z_(1,0,0), z_(1,0,0), 0, -z_(1,0,0), 0, 0, 0, -z_(2,0,0), -z_(1,1,0), -z_(1,2,0), 0, -z_(1,0,1), -z_(1,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,0,1), z_(1,0,1), z_(1,0,1), 0, z_(1,0,1), z_(1,0,1), 0, 0, -z_(2,0,1), -z_(1,1,1), -z_(1,2,1), 0, 0, 0, -z_(1,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,0,2), z_(1,0,2), z_(1,0,2), 0, 0, -z_(1,0,2), 0, 0, -z_(2,0,2), -z_(1,1,2), -z_(1,2,2), 0, 0, 0, 0, -z_(0,0,2), 0, 0, 0, 0, 0, 0, -z_(1,0,0), -z_(1,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,1,0), z_(1,1,0), -z_(1,1,0), -z_(1,1,0), -z_(1,1,0), 0, 0, 0, -z_(2,1,0), 0, 0, -z_(1,2,0), -z_(1,1,1), -z_(1,1,2), 0, -z_(0,1,0), 0, 0, -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,1,1), z_(1,1,1), -z_(1,1,1), -z_(1,1,1), z_(1,1,1), z_(1,1,1), 0, 0, -z_(2,1,1), 0, 0, -z_(1,2,1), 0, 0, -z_(1,1,2), -z_(0,1,1), 0, 0, -z_(1,0,1), 0, 0, -z_(1,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,1,2), z_(1,1,2), -z_(1,1,2), -z_(1,1,2), 0, -z_(1,1,2), 0, 0, -z_(2,1,2), 0, 0, -z_(1,2,2), 0, 0, 0, -z_(0,1,2), 0, 0, -z_(1,0,2), 0, 0, 0, -z_(1,1,0), -z_(1,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,2,0), z_(1,2,0), 0, z_(1,2,0), -z_(1,2,0), 0, 0, 0, -z_(2,2,0), 0, 0, 0, -z_(1,2,1), -z_(1,2,2), 0, -z_(0,2,0), 0, 0, 0, -z_(1,0,0), -z_(1,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,2,1), z_(1,2,1), 0, z_(1,2,1), z_(1,2,1), z_(1,2,1), 0, 0, -z_(2,2,1), 0, 0, 0, 0, 0, -z_(1,2,2), -z_(0,2,1), 0, 0, 0, -z_(1,0,1), -z_(1,1,1), -z_(1,2,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,2,2), z_(1,2,2), 0, z_(1,2,2), 0, -z_(1,2,2), 0, 0, -z_(2,2,2), 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, 0, 0, -z_(1,0,2), -z_(1,1,2), 0, -z_(1,2,0), -z_(1,2,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,0,0), z_(2,0,0), 0, -z_(2,0,0), 0, 0, 0, 0, -z_(2,1,0), -z_(2,2,0), 0, -z_(2,0,1), -z_(2,0,2), 0, 0, -z_(0,0,0), -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,0,1), z_(2,0,1), 0, z_(2,0,1), z_(2,0,1), 0, 0, 0, -z_(2,1,1), -z_(2,2,1), 0, 0, 0, -z_(2,0,2), 0, -z_(0,0,1), -z_(1,0,1), 0, 0, 0, -z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,0,2), z_(2,0,2), 0, 0, -z_(2,0,2), 0, 0, 0, -z_(2,1,2), -z_(2,2,2), 0, 0, 0, 0, 0, -z_(0,0,2), -z_(1,0,2), 0, 0, 0, 0, -z_(2,0,0), -z_(2,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,1,0), -z_(2,1,0), -z_(2,1,0), -z_(2,1,0), 0, 0, 0, 0, 0, 0, -z_(2,2,0), -z_(2,1,1), -z_(2,1,2), 0, 0, -z_(0,1,0), -z_(1,1,0), -z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,1,1), -z_(2,1,1), -z_(2,1,1), z_(2,1,1), z_(2,1,1), 0, 0, 0, 0, 0, -z_(2,2,1), 0, 0, -z_(2,1,2), 0, -z_(0,1,1), -z_(1,1,1), -z_(2,0,1), 0, 0, -z_(2,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,1,2), -z_(2,1,2), -z_(2,1,2), 0, -z_(2,1,2), 0, 0, 0, 0, 0, -z_(2,2,2), 0, 0, 0, 0, -z_(0,1,2), -z_(1,1,2), -z_(2,0,2), 0, 0, 0, -z_(2,1,0), -z_(2,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,2,0), 0, z_(2,2,0), -z_(2,2,0), 0, 0, 0, 0, 0, 0, 0, -z_(2,2,1), -z_(2,2,2), 0, 0, -z_(0,2,0), -z_(1,2,0), 0, -z_(2,0,0), -z_(2,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,2,1), 0, z_(2,2,1), z_(2,2,1), z_(2,2,1), 0, 0, 0, 0, 0, 0, 0, 0, -z_(2,2,2), 0, -z_(0,2,1), -z_(1,2,1), 0, -z_(2,0,1), -z_(2,1,1), -z_(2,2,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -z_(2,2,2), 0, z_(2,2,2), 0, -z_(2,2,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), -z_(1,2,2), 0, -z_(2,0,2), -z_(2,1,2), 0, -z_(2,2,0), -z_(2,2,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,1,1), -z_(1,1,0), 0, -z_(1,0,1), z_(1,0,0), 0, 0, 0, 0, -z_(0,1,1), z_(0,1,0), 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,1,2), 0, -z_(1,1,0), -z_(1,0,2), 0, z_(1,0,0), 0, 0, 0, -z_(0,1,2), 0, z_(0,1,0), z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,1,2), -z_(1,1,1), 0, -z_(1,0,2), z_(1,0,1), 0, 0, 0, 0, -z_(0,1,2), z_(0,1,1), 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,2,1), -z_(1,2,0), 0, 0, 0, 0, -z_(1,0,1), z_(1,0,0), 0, -z_(0,2,1), z_(0,2,0), 0, 0, 0, 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,2,2), 0, -z_(1,2,0), 0, 0, 0, -z_(1,0,2), 0, z_(1,0,0), -z_(0,2,2), 0, z_(0,2,0), 0, 0, 0, z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,2,2), -z_(1,2,1), 0, 0, 0, 0, -z_(1,0,2), z_(1,0,1), 0, -z_(0,2,2), z_(0,2,1), 0, 0, 0, 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,2,1), -z_(1,2,0), 0, -z_(1,1,1), z_(1,1,0), 0, 0, 0, 0, -z_(0,2,1), z_(0,2,0), 0, z_(0,1,1), -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,2,2), 0, -z_(1,2,0), -z_(1,1,2), 0, z_(1,1,0), 0, 0, 0, -z_(0,2,2), 0, z_(0,2,0), z_(0,1,2), 0, -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(1,2,2), -z_(1,2,1), 0, -z_(1,1,2), z_(1,1,1), 0, 0, 0, 0, -z_(0,2,2), z_(0,2,1), 0, z_(0,1,2), -z_(0,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,1), -z_(2,1,0), 0, -z_(2,0,1), z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,1,1), z_(0,1,0), 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,2), 0, -z_(2,1,0), -z_(2,0,2), 0, z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,1,2), 0, z_(0,1,0), z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,2), -z_(2,1,1), 0, -z_(2,0,2), z_(2,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,1,2), z_(0,1,1), 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, 0, 0, 0, -z_(2,0,1), z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,1), z_(0,2,0), 0, 0, 0, 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), 0, 0, 0, -z_(2,0,2), 0, z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, z_(0,2,0), 0, 0, 0, z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, 0, 0, 0, -z_(2,0,2), z_(2,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), z_(0,2,1), 0, 0, 0, 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, -z_(2,1,1), z_(2,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,1), z_(0,2,0), 0, z_(0,1,1), -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), -z_(2,1,2), 0, z_(2,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, z_(0,2,0), z_(0,1,2), 0, -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, -z_(2,1,2), z_(2,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), z_(0,2,1), 0, z_(0,1,2), -z_(0,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,1), -z_(2,1,0), 0, -z_(2,0,1), z_(2,0,0), 0, 0, 0, 0, -z_(1,1,1), z_(1,1,0), 0, z_(1,0,1), -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,2), 0, -z_(2,1,0), -z_(2,0,2), 0, z_(2,0,0), 0, 0, 0, -z_(1,1,2), 0, z_(1,1,0), z_(1,0,2), 0, -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,2), -z_(2,1,1), 0, -z_(2,0,2), z_(2,0,1), 0, 0, 0, 0, -z_(1,1,2), z_(1,1,1), 0, z_(1,0,2), -z_(1,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, 0, 0, 0, -z_(2,0,1), z_(2,0,0), 0, -z_(1,2,1), z_(1,2,0), 0, 0, 0, 0, z_(1,0,1), -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), 0, 0, 0, -z_(2,0,2), 0, z_(2,0,0), -z_(1,2,2), 0, z_(1,2,0), 0, 0, 0, z_(1,0,2), 0, -z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, 0, 0, 0, -z_(2,0,2), z_(2,0,1), 0, -z_(1,2,2), z_(1,2,1), 0, 0, 0, 0, z_(1,0,2), -z_(1,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, -z_(2,1,1), z_(2,1,0), 0, 0, 0, 0, -z_(1,2,1), z_(1,2,0), 0, z_(1,1,1), -z_(1,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), -z_(2,1,2), 0, z_(2,1,0), 0, 0, 0, -z_(1,2,2), 0, z_(1,2,0), z_(1,1,2), 0, -z_(1,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, -z_(2,1,2), z_(2,1,1), 0, 0, 0, 0, -z_(1,2,2), z_(1,2,1), 0, z_(1,1,2), -z_(1,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};

K10 = matrix {{-z_(0,0,0), 0, z_(0,0,0), 0, -z_(0,0,0), 0, -z_(1,0,0), -z_(2,0,0), 0, -z_(0,1,0), -z_(0,2,0), 0, -z_(0,0,1), -z_(0,0,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z_(0,0,1), 0, z_(0,0,1), 0, z_(0,0,1), z_(0,0,1), -z_(1,0,1), -z_(2,0,1), 0, -z_(0,1,1), -z_(0,2,1), 0, 0, 0, -z_(0,0,2), 0, 0, 0, 0, 0, 0, -z_(0,0,0), 0, 0}, {-z_(0,0,2), 0, z_(0,0,2), 0, 0, -z_(0,0,2), -z_(1,0,2), -z_(2,0,2), 0, -z_(0,1,2), -z_(0,2,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,0,0), -z_(0,0,1)}, {-z_(0,1,0), 0, -z_(0,1,0), -z_(0,1,0), -z_(0,1,0), 0, -z_(1,1,0), -z_(2,1,0), 0, 0, 0, -z_(0,2,0), -z_(0,1,1), -z_(0,1,2), 0, 0, 0, 0, -z_(0,0,0), 0, 0, 0, 0, 0}, {-z_(0,1,1), 0, -z_(0,1,1), -z_(0,1,1), z_(0,1,1), z_(0,1,1), -z_(1,1,1), -z_(2,1,1), 0, 0, 0, -z_(0,2,1), 0, 0, -z_(0,1,2), 0, 0, 0, -z_(0,0,1), 0, 0, -z_(0,1,0), 0, 0}, {-z_(0,1,2), 0, -z_(0,1,2), -z_(0,1,2), 0, -z_(0,1,2), -z_(1,1,2), -z_(2,1,2), 0, 0, 0, -z_(0,2,2), 0, 0, 0, 0, 0, 0, -z_(0,0,2), 0, 0, 0, -z_(0,1,0), -z_(0,1,1)}, {-z_(0,2,0), 0, 0, z_(0,2,0), -z_(0,2,0), 0, -z_(1,2,0), -z_(2,2,0), 0, 0, 0, 0, -z_(0,2,1), -z_(0,2,2), 0, 0, 0, 0, 0, -z_(0,0,0), -z_(0,1,0), 0, 0, 0}, {-z_(0,2,1), 0, 0, z_(0,2,1), z_(0,2,1), z_(0,2,1), -z_(1,2,1), -z_(2,2,1), 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, 0, 0, 0, -z_(0,0,1), -z_(0,1,1), -z_(0,2,0), 0, 0}, {-z_(0,2,2), 0, 0, z_(0,2,2), 0, -z_(0,2,2), -z_(1,2,2), -z_(2,2,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,0,2), -z_(0,1,2), 0, -z_(0,2,0), -z_(0,2,1)}, {z_(1,0,0), z_(1,0,0), z_(1,0,0), 0, -z_(1,0,0), 0, 0, 0, -z_(2,0,0), -z_(1,1,0), -z_(1,2,0), 0, -z_(1,0,1), -z_(1,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,0,1), z_(1,0,1), z_(1,0,1), 0, z_(1,0,1), z_(1,0,1), 0, 0, -z_(2,0,1), -z_(1,1,1), -z_(1,2,1), 0, 0, 0, -z_(1,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, -z_(1,0,0), 0, 0}, {z_(1,0,2), z_(1,0,2), z_(1,0,2), 0, 0, -z_(1,0,2), 0, 0, -z_(2,0,2), -z_(1,1,2), -z_(1,2,2), 0, 0, 0, 0, -z_(0,0,2), 0, 0, 0, 0, 0, 0, -z_(1,0,0), -z_(1,0,1)}, {z_(1,1,0), z_(1,1,0), -z_(1,1,0), -z_(1,1,0), -z_(1,1,0), 0, 0, 0, -z_(2,1,0), 0, 0, -z_(1,2,0), -z_(1,1,1), -z_(1,1,2), 0, -z_(0,1,0), 0, 0, -z_(1,0,0), 0, 0, 0, 0, 0}, {z_(1,1,1), z_(1,1,1), -z_(1,1,1), -z_(1,1,1), z_(1,1,1), z_(1,1,1), 0, 0, -z_(2,1,1), 0, 0, -z_(1,2,1), 0, 0, -z_(1,1,2), -z_(0,1,1), 0, 0, -z_(1,0,1), 0, 0, -z_(1,1,0), 0, 0}, {z_(1,1,2), z_(1,1,2), -z_(1,1,2), -z_(1,1,2), 0, -z_(1,1,2), 0, 0, -z_(2,1,2), 0, 0, -z_(1,2,2), 0, 0, 0, -z_(0,1,2), 0, 0, -z_(1,0,2), 0, 0, 0, -z_(1,1,0), -z_(1,1,1)}, {z_(1,2,0), z_(1,2,0), 0, z_(1,2,0), -z_(1,2,0), 0, 0, 0, -z_(2,2,0), 0, 0, 0, -z_(1,2,1), -z_(1,2,2), 0, -z_(0,2,0), 0, 0, 0, -z_(1,0,0), -z_(1,1,0), 0, 0, 0}, {z_(1,2,1), z_(1,2,1), 0, z_(1,2,1), z_(1,2,1), z_(1,2,1), 0, 0, -z_(2,2,1), 0, 0, 0, 0, 0, -z_(1,2,2), -z_(0,2,1), 0, 0, 0, -z_(1,0,1), -z_(1,1,1), -z_(1,2,0), 0, 0}, {z_(1,2,2), z_(1,2,2), 0, z_(1,2,2), 0, -z_(1,2,2), 0, 0, -z_(2,2,2), 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, 0, 0, -z_(1,0,2), -z_(1,1,2), 0, -z_(1,2,0), -z_(1,2,1)}, {0, -z_(2,0,0), z_(2,0,0), 0, -z_(2,0,0), 0, 0, 0, 0, -z_(2,1,0), -z_(2,2,0), 0, -z_(2,0,1), -z_(2,0,2), 0, 0, -z_(0,0,0), -z_(1,0,0), 0, 0, 0, 0, 0, 0}, {0, -z_(2,0,1), z_(2,0,1), 0, z_(2,0,1), z_(2,0,1), 0, 0, 0, -z_(2,1,1), -z_(2,2,1), 0, 0, 0, -z_(2,0,2), 0, -z_(0,0,1), -z_(1,0,1), 0, 0, 0, -z_(2,0,0), 0, 0}, {0, -z_(2,0,2), z_(2,0,2), 0, 0, -z_(2,0,2), 0, 0, 0, -z_(2,1,2), -z_(2,2,2), 0, 0, 0, 0, 0, -z_(0,0,2), -z_(1,0,2), 0, 0, 0, 0, -z_(2,0,0), -z_(2,0,1)}, {0, -z_(2,1,0), -z_(2,1,0), -z_(2,1,0), -z_(2,1,0), 0, 0, 0, 0, 0, 0, -z_(2,2,0), -z_(2,1,1), -z_(2,1,2), 0, 0, -z_(0,1,0), -z_(1,1,0), -z_(2,0,0), 0, 0, 0, 0, 0}, {0, -z_(2,1,1), -z_(2,1,1), -z_(2,1,1), z_(2,1,1), z_(2,1,1), 0, 0, 0, 0, 0, -z_(2,2,1), 0, 0, -z_(2,1,2), 0, -z_(0,1,1), -z_(1,1,1), -z_(2,0,1), 0, 0, -z_(2,1,0), 0, 0}, {0, -z_(2,1,2), -z_(2,1,2), -z_(2,1,2), 0, -z_(2,1,2), 0, 0, 0, 0, 0, -z_(2,2,2), 0, 0, 0, 0, -z_(0,1,2), -z_(1,1,2), -z_(2,0,2), 0, 0, 0, -z_(2,1,0), -z_(2,1,1)}, {0, -z_(2,2,0), 0, z_(2,2,0), -z_(2,2,0), 0, 0, 0, 0, 0, 0, 0, -z_(2,2,1), -z_(2,2,2), 0, 0, -z_(0,2,0), -z_(1,2,0), 0, -z_(2,0,0), -z_(2,1,0), 0, 0, 0}, {0, -z_(2,2,1), 0, z_(2,2,1), z_(2,2,1), z_(2,2,1), 0, 0, 0, 0, 0, 0, 0, 0, -z_(2,2,2), 0, -z_(0,2,1), -z_(1,2,1), 0, -z_(2,0,1), -z_(2,1,1), -z_(2,2,0), 0, 0}, {0, -z_(2,2,2), 0, z_(2,2,2), 0, -z_(2,2,2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), -z_(1,2,2), 0, -z_(2,0,2), -z_(2,1,2), 0, -z_(2,2,0), -z_(2,2,1)}};

K21 = matrix {{z_(1,1,1), -z_(1,1,0), 0, -z_(1,0,1), z_(1,0,0), 0, 0, 0, 0, -z_(0,1,1), z_(0,1,0), 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,1,2), 0, -z_(1,1,0), -z_(1,0,2), 0, z_(1,0,0), 0, 0, 0, -z_(0,1,2), 0, z_(0,1,0), z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, z_(1,1,2), -z_(1,1,1), 0, -z_(1,0,2), z_(1,0,1), 0, 0, 0, 0, -z_(0,1,2), z_(0,1,1), 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,2,1), -z_(1,2,0), 0, 0, 0, 0, -z_(1,0,1), z_(1,0,0), 0, -z_(0,2,1), z_(0,2,0), 0, 0, 0, 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(1,2,2), 0, -z_(1,2,0), 0, 0, 0, -z_(1,0,2), 0, z_(1,0,0), -z_(0,2,2), 0, z_(0,2,0), 0, 0, 0, z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, z_(1,2,2), -z_(1,2,1), 0, 0, 0, 0, -z_(1,0,2), z_(1,0,1), 0, -z_(0,2,2), z_(0,2,1), 0, 0, 0, 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, z_(1,2,1), -z_(1,2,0), 0, -z_(1,1,1), z_(1,1,0), 0, 0, 0, 0, -z_(0,2,1), z_(0,2,0), 0, z_(0,1,1), -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, z_(1,2,2), 0, -z_(1,2,0), -z_(1,1,2), 0, z_(1,1,0), 0, 0, 0, -z_(0,2,2), 0, z_(0,2,0), z_(0,1,2), 0, -z_(0,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, z_(1,2,2), -z_(1,2,1), 0, -z_(1,1,2), z_(1,1,1), 0, 0, 0, 0, -z_(0,2,2), z_(0,2,1), 0, z_(0,1,2), -z_(0,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {z_(2,1,1), -z_(2,1,0), 0, -z_(2,0,1), z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,1,1), z_(0,1,0), 0, z_(0,0,1), -z_(0,0,0), 0, 0, 0, 0}, {z_(2,1,2), 0, -z_(2,1,0), -z_(2,0,2), 0, z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,1,2), 0, z_(0,1,0), z_(0,0,2), 0, -z_(0,0,0), 0, 0, 0}, {0, z_(2,1,2), -z_(2,1,1), 0, -z_(2,0,2), z_(2,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,1,2), z_(0,1,1), 0, z_(0,0,2), -z_(0,0,1), 0, 0, 0}, {z_(2,2,1), -z_(2,2,0), 0, 0, 0, 0, -z_(2,0,1), z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,1), z_(0,2,0), 0, 0, 0, 0, z_(0,0,1), -z_(0,0,0), 0}, {z_(2,2,2), 0, -z_(2,2,0), 0, 0, 0, -z_(2,0,2), 0, z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, z_(0,2,0), 0, 0, 0, z_(0,0,2), 0, -z_(0,0,0)}, {0, z_(2,2,2), -z_(2,2,1), 0, 0, 0, 0, -z_(2,0,2), z_(2,0,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), z_(0,2,1), 0, 0, 0, 0, z_(0,0,2), -z_(0,0,1)}, {0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, -z_(2,1,1), z_(2,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,1), z_(0,2,0), 0, z_(0,1,1), -z_(0,1,0), 0}, {0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), -z_(2,1,2), 0, z_(2,1,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), 0, z_(0,2,0), z_(0,1,2), 0, -z_(0,1,0)}, {0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, -z_(2,1,2), z_(2,1,1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -z_(0,2,2), z_(0,2,1), 0, z_(0,1,2), -z_(0,1,1)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,1), -z_(2,1,0), 0, -z_(2,0,1), z_(2,0,0), 0, 0, 0, 0, -z_(1,1,1), z_(1,1,0), 0, z_(1,0,1), -z_(1,0,0), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,2), 0, -z_(2,1,0), -z_(2,0,2), 0, z_(2,0,0), 0, 0, 0, -z_(1,1,2), 0, z_(1,1,0), z_(1,0,2), 0, -z_(1,0,0), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,1,2), -z_(2,1,1), 0, -z_(2,0,2), z_(2,0,1), 0, 0, 0, 0, -z_(1,1,2), z_(1,1,1), 0, z_(1,0,2), -z_(1,0,1), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, 0, 0, 0, -z_(2,0,1), z_(2,0,0), 0, -z_(1,2,1), z_(1,2,0), 0, 0, 0, 0, z_(1,0,1), -z_(1,0,0), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), 0, 0, 0, -z_(2,0,2), 0, z_(2,0,0), -z_(1,2,2), 0, z_(1,2,0), 0, 0, 0, z_(1,0,2), 0, -z_(1,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, 0, 0, 0, -z_(2,0,2), z_(2,0,1), 0, -z_(1,2,2), z_(1,2,1), 0, 0, 0, 0, z_(1,0,2), -z_(1,0,1)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,1), -z_(2,2,0), 0, -z_(2,1,1), z_(2,1,0), 0, 0, 0, 0, -z_(1,2,1), z_(1,2,0), 0, z_(1,1,1), -z_(1,1,0), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), 0, -z_(2,2,0), -z_(2,1,2), 0, z_(2,1,0), 0, 0, 0, -z_(1,2,2), 0, z_(1,2,0), z_(1,1,2), 0, -z_(1,1,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z_(2,2,2), -z_(2,2,1), 0, -z_(2,1,2), z_(2,1,1), 0, 0, 0, 0, -z_(1,2,2), z_(1,2,1), 0, z_(1,1,2), -z_(1,1,1)}};

K02 = matrix {{-z_(2,2,2), z_(2,2,1), -z_(2,2,0), z_(2,1,2), -z_(2,1,1), z_(2,1,0), -z_(2,0,2), z_(2,0,1), -z_(2,0,0), z_(1,2,2), -z_(1,2,1), z_(1,2,0), -z_(1,1,2), z_(1,1,1), -z_(1,1,0), z_(1,0,2), -z_(1,0,1), z_(1,0,0), 2*z_(0,2,2), -2*z_(0,2,1), 2*z_(0,2,0), -2*z_(0,1,2), 2*z_(0,1,1), -2*z_(0,1,0), 2*z_(0,0,2), -2*z_(0,0,1), 2*z_(0,0,0)}, {2*z_(2,2,2), -2*z_(2,2,1), 2*z_(2,2,0), -2*z_(2,1,2), 2*z_(2,1,1), -2*z_(2,1,0), 2*z_(2,0,2), -2*z_(2,0,1), 2*z_(2,0,0), z_(1,2,2), -z_(1,2,1), z_(1,2,0), -z_(1,1,2), z_(1,1,1), -z_(1,1,0), z_(1,0,2), -z_(1,0,1), z_(1,0,0), -z_(0,2,2), z_(0,2,1), -z_(0,2,0), z_(0,1,2), -z_(0,1,1), z_(0,1,0), -z_(0,0,2), z_(0,0,1), -z_(0,0,0)}, {z_(2,2,2), -z_(2,2,1), z_(2,2,0), -z_(2,1,2), z_(2,1,1), -z_(2,1,0), -2*z_(2,0,2), 2*z_(2,0,1), -2*z_(2,0,0), -z_(1,2,2), z_(1,2,1), -z_(1,2,0), z_(1,1,2), -z_(1,1,1), z_(1,1,0), 2*z_(1,0,2), -2*z_(1,0,1), 2*z_(1,0,0), z_(0,2,2), -z_(0,2,1), z_(0,2,0), -z_(0,1,2), z_(0,1,1), -z_(0,1,0), -2*z_(0,0,2), 2*z_(0,0,1), -2*z_(0,0,0)}, {-2*z_(2,2,2), 2*z_(2,2,1), -2*z_(2,2,0), -z_(2,1,2), z_(2,1,1), -z_(2,1,0), z_(2,0,2), -z_(2,0,1), z_(2,0,0), 2*z_(1,2,2), -2*z_(1,2,1), 2*z_(1,2,0), z_(1,1,2), -z_(1,1,1), z_(1,1,0), -z_(1,0,2), z_(1,0,1), -z_(1,0,0), -2*z_(0,2,2), 2*z_(0,2,1), -2*z_(0,2,0), -z_(0,1,2), z_(0,1,1), -z_(0,1,0), z_(0,0,2), -z_(0,0,1), z_(0,0,0)}, {-z_(2,2,2), z_(2,2,1), 2*z_(2,2,0), z_(2,1,2), -z_(2,1,1), -2*z_(2,1,0), -z_(2,0,2), z_(2,0,1), 2*z_(2,0,0), z_(1,2,2), -z_(1,2,1), -2*z_(1,2,0), -z_(1,1,2), z_(1,1,1), 2*z_(1,1,0), z_(1,0,2), -z_(1,0,1), -2*z_(1,0,0), -z_(0,2,2), z_(0,2,1), 2*z_(0,2,0), z_(0,1,2), -z_(0,1,1), -2*z_(0,1,0), -z_(0,0,2), z_(0,0,1), 2*z_(0,0,0)}, {2*z_(2,2,2), z_(2,2,1), -z_(2,2,0), -2*z_(2,1,2), -z_(2,1,1), z_(2,1,0), 2*z_(2,0,2), z_(2,0,1), -z_(2,0,0), -2*z_(1,2,2), -z_(1,2,1), z_(1,2,0), 2*z_(1,1,2), z_(1,1,1), -z_(1,1,0), -2*z_(1,0,2), -z_(1,0,1), z_(1,0,0), 2*z_(0,2,2), z_(0,2,1), -z_(0,2,0), -2*z_(0,1,2), -z_(0,1,1), z_(0,1,0), 2*z_(0,0,2), z_(0,0,1), -z_(0,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(0,2,2), 3*z_(0,2,1), -3*z_(0,2,0), 3*z_(0,1,2), -3*z_(0,1,1), 3*z_(0,1,0), -3*z_(0,0,2), 3*z_(0,0,1), -3*z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3*z_(0,2,2), -3*z_(0,2,1), 3*z_(0,2,0), -3*z_(0,1,2), 3*z_(0,1,1), -3*z_(0,1,0), 3*z_(0,0,2), -3*z_(0,0,1), 3*z_(0,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3*z_(1,2,2), -3*z_(1,2,1), 3*z_(1,2,0), -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 3*z_(1,0,2), -3*z_(1,0,1), 3*z_(1,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -3*z_(2,0,2), 3*z_(2,0,1), -3*z_(2,0,0), 0, 0, 0, 0, 0, 0, 3*z_(1,0,2), -3*z_(1,0,1), 3*z_(1,0,0), 0, 0, 0, 0, 0, 0, -3*z_(0,0,2), 3*z_(0,0,1), -3*z_(0,0,0), 0, 0, 0}, {3*z_(2,0,2), -3*z_(2,0,1), 3*z_(2,0,0), 0, 0, 0, 0, 0, 0, -3*z_(1,0,2), 3*z_(1,0,1), -3*z_(1,0,0), 0, 0, 0, 0, 0, 0, 3*z_(0,0,2), -3*z_(0,0,1), 3*z_(0,0,0), 0, 0, 0, 0, 0, 0}, {3*z_(2,1,2), -3*z_(2,1,1), 3*z_(2,1,0), 0, 0, 0, 0, 0, 0, -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 0, 0, 0, 0, 0, 0, 3*z_(0,1,2), -3*z_(0,1,1), 3*z_(0,1,0), 0, 0, 0, 0, 0, 0}, {0, -3*z_(2,2,0), 0, 0, 3*z_(2,1,0), 0, 0, -3*z_(2,0,0), 0, 0, 3*z_(1,2,0), 0, 0, -3*z_(1,1,0), 0, 0, 3*z_(1,0,0), 0, 0, -3*z_(0,2,0), 0, 0, 3*z_(0,1,0), 0, 0, -3*z_(0,0,0), 0}, {3*z_(2,2,0), 0, 0, -3*z_(2,1,0), 0, 0, 3*z_(2,0,0), 0, 0, -3*z_(1,2,0), 0, 0, 3*z_(1,1,0), 0, 0, -3*z_(1,0,0), 0, 0, 3*z_(0,2,0), 0, 0, -3*z_(0,1,0), 0, 0, 3*z_(0,0,0), 0, 0}, {3*z_(2,2,1), 0, 0, -3*z_(2,1,1), 0, 0, 3*z_(2,0,1), 0, 0, -3*z_(1,2,1), 0, 0, 3*z_(1,1,1), 0, 0, -3*z_(1,0,1), 0, 0, 3*z_(0,2,1), 0, 0, -3*z_(0,1,1), 0, 0, 3*z_(0,0,1), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(1,2,2), -3*z_(1,2,1), 3*z_(1,2,0), -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 3*z_(1,0,2), -3*z_(1,0,1), 3*z_(1,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*z_(2,2,2), -3*z_(2,2,1), 3*z_(2,2,0), -3*z_(2,1,2), 3*z_(2,1,1), -3*z_(2,1,0), 3*z_(2,0,2), -3*z_(2,0,1), 3*z_(2,0,0)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*z_(2,2,2), 3*z_(2,2,1), -3*z_(2,2,0), 3*z_(2,1,2), -3*z_(2,1,1), 3*z_(2,1,0), -3*z_(2,0,2), 3*z_(2,0,1), -3*z_(2,0,0), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 3*z_(2,1,2), -3*z_(2,1,1), 3*z_(2,1,0), 0, 0, 0, 0, 0, 0, -3*z_(1,1,2), 3*z_(1,1,1), -3*z_(1,1,0), 0, 0, 0, 0, 0, 0, 3*z_(0,1,2), -3*z_(0,1,1), 3*z_(0,1,0)}, {0, 0, 0, 0, 0, 0, 3*z_(2,2,2), -3*z_(2,2,1), 3*z_(2,2,0), 0, 0, 0, 0, 0, 0, -3*z_(1,2,2), 3*z_(1,2,1), -3*z_(1,2,0), 0, 0, 0, 0, 0, 0, 3*z_(0,2,2), -3*z_(0,2,1), 3*z_(0,2,0)}, {0, 0, 0, -3*z_(2,2,2), 3*z_(2,2,1), -3*z_(2,2,0), 0, 0, 0, 0, 0, 0, 3*z_(1,2,2), -3*z_(1,2,1), 3*z_(1,2,0), 0, 0, 0, 0, 0, 0, -3*z_(0,2,2), 3*z_(0,2,1), -3*z_(0,2,0), 0, 0, 0}, {0, 0, 3*z_(2,2,1), 0, 0, -3*z_(2,1,1), 0, 0, 3*z_(2,0,1), 0, 0, -3*z_(1,2,1), 0, 0, 3*z_(1,1,1), 0, 0, -3*z_(1,0,1), 0, 0, 3*z_(0,2,1), 0, 0, -3*z_(0,1,1), 0, 0, 3*z_(0,0,1)}, {0, 0, 3*z_(2,2,2), 0, 0, -3*z_(2,1,2), 0, 0, 3*z_(2,0,2), 0, 0, -3*z_(1,2,2), 0, 0, 3*z_(1,1,2), 0, 0, -3*z_(1,0,2), 0, 0, 3*z_(0,2,2), 0, 0, -3*z_(0,1,2), 0, 0, 3*z_(0,0,2)}, {0, -3*z_(2,2,2), 0, 0, 3*z_(2,1,2), 0, 0, -3*z_(2,0,2), 0, 0, 3*z_(1,2,2), 0, 0, -3*z_(1,1,2), 0, 0, 3*z_(1,0,2), 0, 0, -3*z_(0,2,2), 0, 0, 3*z_(0,1,2), 0, 0, -3*z_(0,0,2), 0}};

S9 =  matrix {{0, 0, 0, -z_(2,0,0), -z_(2,0,1), -z_(2,0,2), z_(1,0,0), z_(1,0,1), z_(1,0,2)}, {0, 0, 0, -z_(2,1,0), -z_(2,1,1), -z_(2,1,2), z_(1,1,0), z_(1,1,1), z_(1,1,2)}, {0, 0, 0, -z_(2,2,0), -z_(2,2,1), -z_(2,2,2), z_(1,2,0), z_(1,2,1), z_(1,2,2)}, {z_(2,0,0), z_(2,0,1), z_(2,0,2), 0, 0, 0, -z_(0,0,0), -z_(0,0,1), -z_(0,0,2)}, {z_(2,1,0), z_(2,1,1), z_(2,1,2), 0, 0, 0, -z_(0,1,0), -z_(0,1,1), -z_(0,1,2)}, {z_(2,2,0), z_(2,2,1), z_(2,2,2), 0, 0, 0, -z_(0,2,0), -z_(0,2,1), -z_(0,2,2)}, {-z_(1,0,0), -z_(1,0,1), -z_(1,0,2), z_(0,0,0), z_(0,0,1), z_(0,0,2), 0, 0, 0}, {-z_(1,1,0), -z_(1,1,1), -z_(1,1,2), z_(0,1,0), z_(0,1,1), z_(0,1,2), 0, 0, 0}, {-z_(1,2,0), -z_(1,2,1), -z_(1,2,2), z_(0,2,0), z_(0,2,1), z_(0,2,2), 0, 0, 0}};


==> anc/hdet333max.m2 <==
 -- the maximum values --- 
---- start here with copy-paste
S= QQ[a,b,c]
q = a^2+b^2+c^2-1 -- the equation of the sphere
-- these are the invariants on a generic semi-simple element:
g6 = a^6-10*a^3*b^3+b^6-10*a^3*c^3-10*b^3*c^3+c^6
g9 = -a^6*b^3+a^3*b^6+a^6*c^3-b^6*c^3-a^3*c^6+b^3*c^6
g12 = a^9*b^3-4*a^6*b^6+a^3*b^9+a^9*c^3+2*a^6*b^3*c^3+2*a^3*b^6*c^3+b^9*c^3-4*a^6*c^6+2*a^3*b^3*c^6-4*b^6*c^6+a^3*c^9+b^3*c^9
d333=  g6^3*g9^2 - g6^2*g12^2 + 36*g6*g9^2*g12 + 108*g9^4 - 32*g12^3
factor(d333)
--- this is the way to make the gradient
makeJ =  f-> sub(ideal((diff(a, f)) + (diff(c, f))*(-a/c), (diff(b, f))+ (diff(c, f))*(-b/c)), S);
J6 = makeJ g6
J9 = makeJ g9
J12 = makeJ g12
J333 = makeJ d333
time pd6 = decompose (J6+ideal q)
time pd9 = decompose (J9+ideal q)
--time pd12 = decompose (J12 +ideal q) -- this seems to take about 300s, so we copy-paste the result
pd12 = {ideal(c,b,a-1), ideal(c,b,a+1), ideal(c,b-1,a), ideal(c,b+1,a),ideal(c-1,b,a), ideal(c+1,b,a), ideal(b,a-c,2*c^2-1),ideal(b,a+c,2*c^2-1), ideal(b,a^2+c^2-1,8*a*c^5-8*a*c^3+5*c^4-5*c^2+1),ideal(b-c,a,2*c^2-1), ideal(b-c,a-c,3*c^2-1), ideal(b-c,a+2*c,6*c^2-1),ideal(b-c,a*c-c^2+1,a^2+2*c^2-1), ideal(b-c,2*a*c+4*c^2-1,a^2+2*c^2-1),ideal(b+c,a,2*c^2-1), ideal(b+2*c,a-c,6*c^2-1),ideal(2*b+c,2*a+c,3*c^2-2),ideal(a,b^2+c^2-1,8*b*c^5-8*b*c^3+5*c^4-5*c^2+1),ideal(a-c,b*c-c^2+1,b^2+2*c^2-1), ideal(a-c,2*b*c+4*c^2-1,b^2+2*c^2-1),ideal(a-b,2*b*c-2*c^2+1,2*b^2+c^2-1), ideal(a-b,2*b*c+c^2+1,2*b^2+c^2-1),ideal(a^2+b^2+c^2-1,96*a*b^6*c-96*b^7*c+84*a*b^5*c^2+84*a*b^4*c^3-204*b^5*c^3+84*a*b^3*c^4+84*a*b^2*c^5-204*b^3*c^5+96*a*b*c^6-96*b*c^7-52*a*b^5-109*a*b^4*c+179*b^5*c-136*a*b^3*c^2-24*b^4*c^2-136*a*b^2*c^3+326*b^3*c^3-109*a*b*c^4-24*b^2*c^4-52*a*c^5+179*b*c^5+52*a*b^3-12*b^4+48*a*b^2*c-118*b^3*c+48*a*b*c^2+12*b^2*c^2+52*a*c^3-118*b*c^3-12*c^4-4*a*b+12*b^2-4*a*c+31*b*c+12*c^2-4,192*b^8+420*a*b^5*c^2+384*b^6*c^2+420*a*b^4*c^3+420*b^5*c^3+420*a*b^3*c^4+576*b^4*c^4+420*a*b^2*c^5+420*b^3*c^5+384*b^2*c^6+192*c^8-260*a*b^5-384*b^6-233*a*b^4*c-233*b^5*c-680*a*b^3*c^2-504*b^4*c^2-680*a*b^2*c^3-626*b^3*c^3-233*a*b*c^4-504*b^2*c^4-260*a*c^5-233*b*c^5-384*c^6+260*a*b^3+132*b^4+240*a*b^2*c+226*b^3*c+240*a*b*c^2+60*b^2*c^2+260*a*c^3+226*b*c^3+132*c^4-20*a*b+60*b^2-20*a*c-13*b*c+60*c^2-20,3314520*b^4*c^5+2229768*a*b^2*c^6-2229768*b^3*c^6+1145016*a*b*c^7+3314520*b^2*c^7-2229768*b*c^8+1084752*c^9+534136*a*b^6-534136*b^7-343790*a*b^5*c-279239*a*b^4*c^2-1881647*b^5*c^2-343790*a*b^3*c^3-2519441*b^4*c^3-3126713*a*b^2*c^4+965827*b^3*c^4-871100*a*b*c^5-5833961*b^2*c^5-1555016*a*c^6+2988090*b*c^6-2703640*c^7-256820*a*b^4+1345588*b^5+343790*a*b^3*c+146293*b^4*c+1196604*a*b^2*c^2+2053050*b^3*c^2+183086*a*b*c^3+2665734*b^2*c^3+1832332*a*c^4-586919*b*c^4+1948228*c^5-278380*a*b^2-810388*b^3-33457*a*b*c-146293*b^2*c-439084*a*c^2-332107*b*c^2-328276*c^3+74252*a+73188*b-87516*c,3314520*a*b^4*c^4+3314520*b^5*c^4+2350296*a*b^2*c^6+4278744*b^3*c^6-1928448*a*b*c^7+964224*b*c^8+964224*c^9-571288*a*b^6+571288*b^7-108190*a*b^5*c-2305903*a*b^4*c^2-592039*b^5*c^2-108190*a*b^3*c^3+2124863*b^4*c^3-4008361*a*b^2*c^4-5518621*b^3*c^4+1172420*a*b*c^5+2124863*b^2*c^5-832432*a*c^6-2837430*b*c^6-1357160*c^7+398300*a*b^4-1315564*b^5+108190*a*b^3*c-841219*b^4*c+1501668*a*b^2*c^2+479010*b^3*c^2+88102*a*b*c^3-2966082*b^2*c^3+659444*a*c^4+1760177*b*c^4-411604*c^5+110980*a*b^2+806284*b^3+239791*a*b*c+841219*b^2*c+90892*a*c^2+92941*b*c^2+866548*c^3-39476*a-101484*b-121572*c)}
--time pd333 = decompose J333 -- it seems faster to decompse without q, then add it in to each primary component and decompose again
--toString pd333 -- takes about 114s
-- pd333 = {ideal c, ideal b, ideal a, ideal(a+b+c), ideal(a^2-a*b+b^2-a*c-b*c+c^2), ideal(a^2-a*b+b^2-a*c+2*b*c+c^2), ideal(a^2-a*b+b^2+2*a*c-b*c+c^2), ideal(a^2+2*a*b+b^2-a*c-b*c+c^2), ideal(b-c,a^2-2*a*c-2*c^2), ideal(b-c,a^6+2*a^5*c-4*a^4*c^2+12*a^3*c^3+16*a^2*c^4+4*a*c^5-4*c^6), ideal(a-c,b^2-2*b*c-2*c^2), ideal(a-c,b^6+2*b^5*c-4*b^4*c^2+12*b^3*c^3+16*b^2*c^4+4*b*c^5-4*c^6), ideal(a-b,2*b^2+2*b*c-c^2), ideal(a-b,4*b^6-4*b^5*c-16*b^4*c^2-12*b^3*c^3+4*b^2*c^4-2*b*c^5-c^6), ideal(b^2+a*c-b*c-c^2,a*b+a*c+b*c,a^2+2*a*c+b*c-c^2), ideal(b^2+a*c+2*b*c-c^2,a*b+a*c+b*c,a^2-a*c+b*c-c^2)}
time pd333q = flatten apply(pd333, pd-> decompose(pd + ideal q))

SC = CC[gens S]
loadPackage"NumericalAlgebraicGeometry"
sols6 = solveSystem flatten entries gens (J6+ ideal q)
sols9 = solveSystem flatten entries gens (J9+ ideal q)
sols12 = solveSystem flatten entries gens (J12+ ideal q)
--sols333 = solveSystem flatten entries  gens (J333 + ideal q) -- this seems to take a while, so we split it and solve for each primary component, and we only solve on the 0-dimensional components
time sols333 = flatten for pd in pd333q list if dim pd == 0 then (solveSystem flatten entries gens pd) else continue; 
#sols6
#sols9
#sols12
#sols333
--- only select the real solutions, because our quadratic form is the real one, not the complex one...
for pd in pd6 list { sub(basis(1, S), S/ideal(pd,q)), sub(g6/27, S/ideal(pd,q))}
netList for pd in pd6 list {pd,  sub(basis(1, S), S/ideal(pd,q)),sub( sub(g6/27, S/ideal(pd,q)), SC)} 
-- some of these solutions appear to have larger value than 1/18, however they're only complex solutions, as we see here:
netList sort flatten for pd in pd6 list ( thisSol = (solveSystem flatten entries gens ideal(pd,q));  for xx in thisSol list reverse  {clean_(1e-11)\coordinates xx,clean_(1e-11) sub(sub(g6/27,SC), apply(3, i-> (gens(SC))#i => (coordinates xx)#i))}  )

netList for pd in pd9 list {pd,  sub(basis(1, S), S/ideal(pd,q)),sub( sub(g9, S/ideal(pd,q)), SC)*sqrt(3)/243} 
netList sort flatten for pd in pd9 list ( thisSol = (solveSystem flatten entries gens ideal(pd,q));  for xx in thisSol list reverse  {clean_(1e-11)\coordinates xx,clean_(1e-11) sub(sub(g9,SC)*sqrt(3)/243, apply(3, i-> (gens(SC))#i => (coordinates xx)#i))}  )
--netList for pd in pd12 list {pd,  sub(basis(1, S), S/ideal(pd,q)),sub( sub(g12/729, S/ideal(pd,q)), SC)} 
netList sort flatten for pd in pd12 list ( thisSol = (solveSystem flatten entries gens ideal(pd,q));  for xx in thisSol list reverse  {clean_(1e-11)\coordinates xx,clean_(1e-11) sub(sub(g12/729,SC), apply(3, i-> (gens(SC))#i => (coordinates xx)#i))}  )
-- if you clean to not enoug digits, you think some of the values are actually 0 when they are not.
netList sort flatten for pd in pd333q list ( if dim(pd) == 0 then (thisSol = (solveSystem flatten entries gens ideal(pd,q));  for xx in thisSol list reverse  {clean_(1e-16)\coordinates xx,clean_(1e-16) sub(sub(d333/(3^18),SC), apply(3, i-> (gens(SC))#i => (coordinates xx)#i))}) else continue )
netList for pd in pd333 list {pd,  sub(basis(1, S), S/ideal(pd,q)), sub(d333/(3^18), S/ideal(pd,q))}
netList for pd in pd333 list { sub(d333/(3^18), S/ideal(pd,q)), sub( sub(d333/(3^18), S/ideal(pd,q)), SC)}

use SC
sub(sub(g6,SC)/27, {a=>1/sqrt(2), b => -1/sqrt(2), c=>0})
sub(sub(g9,SC)*sqrt(3)/243, {a=>1/sqrt(2), b => -1/sqrt(2), c=>0})
sub(sub(g12/(729),SC), {a=>1/sqrt(2), b => -1/sqrt(2), c=>0})


isRealPt = xx-> bProd( isReal \ value\ toString \ coordinates xx)
bProd= method();
bProd(List) := L-> (while #L>2 do L = {(L#0 and L#1)}|drop(L,2); L#0 and L#1)
bProd ( isReal \ value\ toString \ coordinates sols#0)
isRealPt = xx-> bProd( isReal \ value\ toString \ coordinates xx)

myVals = sort flatten for i to #pd333-1 list( pd:=pd333#i; if dim(pd)==1 then (
    thisSol = solveSystem flatten entries gens ideal(pd,q); 
     for xx in thisSol list reverse  {i,
	clean_(1e-15)\coordinates xx,clean_(1e-15) sub(sub(d333/3^18,SC), apply(3, i-> (gens(SC))#i => (coordinates xx)#i))}  ) else continue)
sum for xx in sols333 list if isRealPt xx then 1 else 0



--- here is how you could find the expression of the hyperdeterminant in terms of fundamental invariants:
G = QQ[w_6, w_9, w_12, Degrees=>{6,9,12}]
G6 = basis(36, G)
ss = map(S,G, {g6,g9,g12})
invGens = ss basis(36, G)
ke = gens ker( contract(transpose basis(36, S), invGens)|(-1*contract(transpose basis(36, S), d333)))
factor ss (sub(1/ke_(7,0),QQ)* (G6*((sub(ke,QQ))^{0..6}))_(0,0))

